Data-Driven Predictive Control and MPC: Do we achieve optimality?

In this paper, we explore the interplay between Predictive Control and closed-loop optimality, spanning from Model Predictive Control to Data-Driven Predictive Control. Predictive Control in general relies on some form of prediction scheme on the real system trajectories. However, these predictions may not accurately capture the real system dynamics, for e.g., due to stochasticity, resulting in sub-optimal control policies. This lack of optimality is a critical issue in case of problems with economic objectives. We address this by providing sufficient conditions on the underlying prediction scheme such that a Predictive Controller can achieve closed-loop optimality. However, these conditions do not readily extend to Data-Driven Predictive Control. In this context of closed-loop optimality, we conclude that the factor distinguishing the approaches within Data-Driven Predictive Control is if they can be cast as a sequential decision-making process or not, rather than the dichotomy of model-based vs. model-free. Furthermore, we show that the conventional approach of improving the prediction accuracy from data may not guarantee optimality.

==> Figures/StatePropagation.m <==
clear all
close all
clc

a     = 0;
b     = 2;
N     = 10;
Ntraj = 20;

xend = [];
for k = 1:Ntraj
    x{k} = 1;
    for i = 1:N
        x{k} = [x{k}, tanh(a*x{k}(end) + b*x{k}(end)^3 + random('norm',0,.1))];
    end
end

xmean = [x{1}(1)];
for i = 1:N
    xmean = [xmean, mean(tanh(a*xmean(end) + b*xmean(end)^3 + random('norm',0,.1,1e3,1)) )];
end

xmax = -inf;
xmin = +inf;

figid = figure(1);hold on
for k = 1:Ntraj
    plot([0:N],x{k},'color','k')
    xmax = max([xmax,x{k}]);
    xmin = min([xmin,x{k}]);
end
plot([0:N],xmean,'color','r','linewidth',3)

plot(0,x{1}(1),'color','k','marker','o','markerfacecolor','b','markeredgecolor','b','markersize',10)
plot(N,mean(xend),'color','k','marker','o','markerfacecolor','r','markeredgecolor','r','markersize',10)

text(0,x{1}(1),'a','fontsize',25,'horizontalalignment','right','verticalalignment','top')
text(N,mean(xend),'b','fontsize',25,'horizontalalignment','left','verticalalignment','top')

for i = 1:N
    plot([i,i],[xmin,xmax],'linestyle',':','color','k')
end

ylim([xmin,xmax])

%set(gca,'Ytick',[],'Xtick',[],'fontsize',10)
set(gcf,'color','w');
xlabel('k','fontsize',25)
ylabel('s','fontsize',25)
%axis off
tightfig(figid);
%print(figid,'-dpsc2','-opengl',['Model.eps'])
%exportfig(figid, 'PropagationModel.eps','color','cmyk') 



==> Figures/StatePropagation2.m <==
clear all
close all
clc

a     = 0;
b     = 2;
N     = 10;
Ntraj = 1e5;

for k = 1:Ntraj
    x{k} = 1;
    for i = 1:N
        x{k} = [x{k}, tanh(a*x{k}(end) + b*x{k}(end)^3 + random('norm',0,.1))];
    end
end

allx = cat(1, x{:});


xmean = [x{1}(1)];

for i = 1:N
    xmean = [xmean, mean(tanh(a*xmean(end) + b*xmean(end)^3 + random('norm',0,.1,1e3,1)) )];
    [a,b] = hist(allx(:,i),20);
    Dist{i} = a;
    Supp{i} = b;
end

for i = 2:N
    [a,b] = hist(allx(:,i),20);
    Dist{i} = a;
    Supp{i} = b;
end

figure(2);hold on
for i = 2:N
    plot3(ones(length(Dist{i}))*i, Supp{i}, Dist{i},'color','k')
end

return

xmax = -inf;
xmin = +inf;

figid = figure(1);hold on
for k = 1:Ntraj
    plot([0:N],x{k},'color','k')
    xmax = max([xmax,x{k}]);
    xmin = min([xmin,x{k}]);
end
plot([0:N],xmean,'color','r','linewidth',3)

plot(0,x{1}(1),'color','k','marker','o','markerfacecolor','b','markeredgecolor','b','markersize',10)
plot(N,mean(xend),'color','k','marker','o','markerfacecolor','r','markeredgecolor','r','markersize',10)

text(0,x{1}(1),'a','fontsize',25,'horizontalalignment','right','verticalalignment','top')
text(N,mean(xend),'b','fontsize',25,'horizontalalignment','left','verticalalignment','top')

for i = 1:N
    plot([i,i],[xmin,xmax],'linestyle',':','color','k')
end

ylim([xmin,xmax])

%set(gca,'Ytick',[],'Xtick',[],'fontsize',10)
set(gcf,'color','w');
xlabel('k','fontsize',25)
ylabel('s','fontsize',25)
%axis off
tightfig(figid);
%print(figid,'-dpsc2','-opengl',['Model.eps'])
%exportfig(figid, 'PropagationModel.eps','color','cmyk') 



==> Figures/exportfig.m <==
function exportfig(varargin)
%EXPORTFIG  Export a figure to Encapsulated Postscript.
%   EXPORTFIG(H, FILENAME) writes the figure H to FILENAME.  H is
%   a figure handle and FILENAME is a string that specifies the
%   name of the output file.
%
%   EXPORTFIG(...,PARAM1,VAL1,PARAM2,VAL2,...) specifies
%   parameters that control various characteristics of the output
%   file.
%
%   Format Paramter:
%     'Format'  one of the strings 'eps','eps2','jpeg','png','preview'
%          specifies the output format. Defaults to 'eps'.
%          The output format 'preview' does not generate an output
%          file but instead creates a new figure window with a
%          preview of the exported figure. In this case the
%          FILENAME parameter is ignored.
%
%     'Preview' one of the strings 'none', 'tiff'
%          specifies a preview for EPS files. Defaults to 'none'.
%
%   Size Parameters:
%     'Width'   a positive scalar
%          specifies the width in the figure's PaperUnits
%     'Height'  a positive scalar
%          specifies the height in the figure's PaperUnits
%
%     Specifying only one dimension sets the other dimension
%     so that the exported aspect ratio is the same as the
%     figure's current aspect ratio. 
%     If neither dimension is specified the size defaults to 
%     the width and height from the figure's PaperPosition. 
%           
%   Rendering Parameters:
%     'Color'     one of the strings 'bw', 'gray', 'cmyk'
%         'bw'    specifies that lines and text are exported in
%                 black and all other objects in grayscale
%         'gray'  specifies that all objects are exported in grayscale
%         'cmyk'  specifies that all objects are exported in color
%                 using the CMYK color space
%     'Renderer'  one of the strings 'painters', 'zbuffer', 'opengl'
%         specifies the renderer to use
%     'Resolution'   a positive scalar
%         specifies the resolution in dots-per-inch.
%     
%     The default color setting is 'bw'.
%
%   Font Parameters:
%     'FontMode'     one of the strings 'scaled', 'fixed'
%     'FontSize'     a positive scalar
%          in 'scaled' mode multiplies with the font size of each
%          text object to obtain the exported font size
%          in 'fixed' mode specifies the font size of all text
%          objects in points
%     'FontEncoding' one of the strings 'latin1', 'adobe'
%          specifies the character encoding of the font
%
%     If FontMode is 'scaled' but FontSize is not specified then a
%     scaling factor is computed from the ratio of the size of the
%     exported figure to the size of the actual figure. The minimum
%     font size allowed after scaling is 5 points.
%     If FontMode is 'fixed' but FontSize is not specified then the
%     exported font sizes of all text objects is 7 points.
%
%     The default 'FontMode' setting is 'scaled'.
%
%   Line Width Parameters:
%     'LineMode'     one of the strings 'scaled', 'fixed'
%     'LineWidth'    a positive scalar
%          the semantics of LineMode and LineWidth are exactly the
%          same as FontMode and FontSize, except that they apply
%          to line widths instead of font sizes. The minumum line
%          width allowed after scaling is 0.5 points.
%          If LineMode is 'fixed' but LineWidth is not specified 
%          then the exported line width of all line objects is 1
%          point. 
%
%   Examples:
%     exportfig(gcf,'fig1.eps','height',3);
%       Exports the current figure to the file named 'fig1.eps' with
%       a height of 3 inches (assuming the figure's PaperUnits is 
%       inches) and an aspect ratio the same as the figure's aspect
%       ratio on screen.
%
%     exportfig(gcf, 'fig2.eps', 'FontMode', 'fixed',...
%                'FontSize', 10, 'color', 'cmyk' );
%       Exports the current figure to 'fig2.eps' in color with all
%       text in 10 point fonts. The size of the exported figure is
%       the figure's PaperPostion width and height.


if (nargin < 2)
  error('Too few input arguments');
end

% exportfig(H, filename, ...)
H = varargin{1};
if ~ishandle(H) | ~strcmp(get(H,'type'), 'figure')
  error('First argument must be a handle to a figure.');
end
filename = varargin{2};
if ~ischar(filename)
  error('Second argument must be a string.');
end
paramPairs = varargin(3:end);

% Do some validity checking on param-value pairs
if (rem(length(paramPairs),2) ~= 0)
  error(['Invalid input syntax. Optional parameters and values' ...
	 ' must be in pairs.']);
end

format = 'eps';
preview = 'none';
width = -1;
height = -1;
color = 'bw';
fontsize = -1;
fontmode='scaled';
linewidth = -1;
linemode=[];
fontencoding = 'latin1';
renderer = [];
resolution = [];

% Process param-value pairs
args = {};
for k = 1:2:length(paramPairs)
  param = lower(paramPairs{k});
  if (~ischar(param))
    error('Optional parameter names must be strings');
  end
  value = paramPairs{k+1};
  
  switch (param)
   case 'format'
    format = value;
    if (~strcmp(format,{'eps','eps2','jpeg','png','preview'}))
      error(['Format must be ''eps'', ''eps2'', ''jpeg'', ''png'' or' ...
	     ' ''preview''.']);
    end
   case 'preview'
    preview = value;
    if (~strcmp(preview,{'none','tiff'}))
      error('Preview must be ''none'' or ''tiff''.');
    end
   case 'width'
    width = LocalToNum(value);
    if(~LocalIsPositiveScalar(width))
      error('Width must be a numeric scalar > 0');
    end
   case 'height'
    height = LocalToNum(value);
    if(~LocalIsPositiveScalar(height))
      error('Height must be a numeric scalar > 0');
    end
   case 'color'
    color = lower(value);
    if (~strcmp(color,{'bw','gray','cmyk'}))
      error('Color must be ''bw'', ''gray'' or ''cmyk''.');
    end
   case 'fontmode'
    fontmode = lower(value);
    if (~strcmp(fontmode,{'scaled','fixed'}))
      error('FontMode must be ''scaled'' or ''fixed''.');
    end
   case 'fontsize'
    fontsize = LocalToNum(value);
    if(~LocalIsPositiveScalar(fontsize))
      error('FontSize must be a numeric scalar > 0');
    end
   case 'fontencoding'
    fontencoding = lower(value);
    if (~strcmp(fontencoding,{'latin1','adobe'}))
      error('FontEncoding must be ''latin1'' or ''adobe''.');
    end
   case 'linemode'
    linemode = lower(value);
    if (~strcmp(linemode,{'scaled','fixed'}))
      error('LineMode must be ''scaled'' or ''fixed''.');
    end
   case 'linewidth'
    linewidth = LocalToNum(value);
    if(~LocalIsPositiveScalar(linewidth))
      error('LineWidth must be a numeric scalar > 0');
    end
   case 'renderer'
    renderer = lower(value);
    if (~strcmp(renderer,{'painters','zbuffer','opengl'}))
      error('Renderer must be ''painters'', ''zbuffer'' or ''opengl''.');
    end
   case 'resolution'
    resolution = LocalToNum(value);
    if ~(isnumeric(value) & (prod(size(value)) == 1) & (value >= 0));
      error('Resolution must be a numeric scalar >= 0');
    end
   otherwise
    error(['Unrecognized option ' param '.']);
  end
end

allLines  = findall(H, 'type', 'line');
allText   = findall(H, 'type', 'text');
allAxes   = findall(H, 'type', 'axes');
allImages = findall(H, 'type', 'image');
allLights = findall(H, 'type', 'light');
allPatch  = findall(H, 'type', 'patch');
allSurf   = findall(H, 'type', 'surface');
allRect   = findall(H, 'type', 'rectangle');
allFont   = [allText; allAxes];
allColor  = [allLines; allText; allAxes; allLights];
allMarker = [allLines; allPatch; allSurf];
allEdge   = [allPatch; allSurf];
allCData  = [allImages; allPatch; allSurf];

old.objs = {};
old.prop = {};
old.values = {};

% Process format and preview parameter
showPreview = strcmp(format,'preview');
if showPreview
  format = 'png';
  filename = [tempName '.png'];
end
if strncmp(format,'eps',3) & ~strcmp(preview,'none')
  args = {args{:}, ['-' preview]};
end

hadError = 0;
try
  % Process size parameters
  paperPos = get(H, 'PaperPosition');
  old = LocalPushOldData(old, H, 'PaperPosition', paperPos);
  figureUnits = get(H, 'Units');
  set(H, 'Units', get(H,'PaperUnits'));
  figurePos = get(H, 'Position');
  aspectRatio = figurePos(3)/figurePos(4);
  set(H, 'Units', figureUnits);
  if (width == -1) & (height == -1)
    width = paperPos(3);
    height = paperPos(4);
  elseif (width == -1)
    width = height * aspectRatio;
  elseif (height == -1)
    height = width / aspectRatio;
  end
  set(H, 'PaperPosition', [0 0 width height]);
  paperPosMode = get(H, 'PaperPositionMode');
  old = LocalPushOldData(old, H, 'PaperPositionMode', paperPosMode);
  set(H, 'PaperPositionMode', 'manual');

  % Process rendering parameters
  switch (color)
   case {'bw', 'gray'}
    if ~strcmp(color,'bw') & strncmp(format,'eps',3)
      format = [format 'c'];
    end
    args = {args{:}, ['-d' format]};

    %compute and set gray colormap
    oldcmap = get(H,'Colormap');
    newgrays = 0.30*oldcmap(:,1) + 0.59*oldcmap(:,2) + 0.11*oldcmap(:,3);
    newcmap = [newgrays newgrays newgrays];
    old = LocalPushOldData(old, H, 'Colormap', oldcmap);
    set(H, 'Colormap', newcmap);

    %compute and set ColorSpec and CData properties
    old = LocalUpdateColors(allColor, 'color', old);
    old = LocalUpdateColors(allAxes, 'xcolor', old);
    old = LocalUpdateColors(allAxes, 'ycolor', old);
    old = LocalUpdateColors(allAxes, 'zcolor', old);
    old = LocalUpdateColors(allMarker, 'MarkerEdgeColor', old);
    old = LocalUpdateColors(allMarker, 'MarkerFaceColor', old);
    old = LocalUpdateColors(allEdge, 'EdgeColor', old);
    old = LocalUpdateColors(allEdge, 'FaceColor', old);
    old = LocalUpdateColors(allCData, 'CData', old);
    
   case 'cmyk'
    if strncmp(format,'eps',3)
      format = [format 'c'];
      args = {args{:}, ['-d' format], '-cmyk'};
    else
      args = {args{:}, ['-d' format]};
    end
   otherwise
    error('Invalid Color parameter');
  end
  if (~isempty(renderer))
    args = {args{:}, ['-' renderer]};
  end
  if (~isempty(resolution)) | ~strncmp(format,'eps',3)
    if isempty(resolution)
      resolution = 0;
    end
    args = {args{:}, ['-r' int2str(resolution)]};
  end

  % Process font parameters
  if (~isempty(fontmode))
    oldfonts = LocalGetAsCell(allFont,'FontSize');
    switch (fontmode)
     case 'fixed'
      oldfontunits = LocalGetAsCell(allFont,'FontUnits');
      old = LocalPushOldData(old, allFont, {'FontUnits'}, oldfontunits);
      set(allFont,'FontUnits','points');
      if (fontsize == -1)
	set(allFont,'FontSize',7);
      else
	set(allFont,'FontSize',fontsize);
      end
     case 'scaled'
      if (fontsize == -1)
	wscale = width/figurePos(3);
	hscale = height/figurePos(4);
	scale = min(wscale, hscale);
      else
	scale = fontsize;
      end
      newfonts = LocalScale(oldfonts,scale,5);
      set(allFont,{'FontSize'},newfonts);
     otherwise
      error('Invalid FontMode parameter');
    end
    % make sure we push the size after the units
    old = LocalPushOldData(old, allFont, {'FontSize'}, oldfonts);
  end
  if strcmp(fontencoding,'adobe') & strncmp(format,'eps',3)
    args = {args{:}, '-adobecset'};
  end

  % Process linewidth parameters
  if (~isempty(linemode))
    oldlines = LocalGetAsCell(allMarker,'LineWidth');
    old = LocalPushOldData(old, allMarker, {'LineWidth'}, oldlines);
    switch (linemode)
     case 'fixed'
      if (linewidth == -1)
	set(allMarker,'LineWidth',1);
      else
	set(allMarker,'LineWidth',linewidth);
      end
     case 'scaled'
      if (linewidth == -1)
	wscale = width/figurePos(3);
	hscale = height/figurePos(4);
	scale = min(wscale, hscale);
      else
	scale = linewidth;
      end
      newlines = LocalScale(oldlines, scale, 0.5);
      set(allMarker,{'LineWidth'},newlines);
     otherwise
      error('Invalid LineMode parameter');
    end
  end

  % Export
  print(H, filename, args{:});

catch
  hadError = 1;
end

% Restore figure settings
for n=1:length(old.objs)
  set(old.objs{n}, old.prop{n}, old.values{n});
end

if hadError
  error(deblank(lasterr));
end

% Show preview if requested
if showPreview
  X = imread(filename,'png');
  delete(filename);
  f = figure( 'Name', 'Preview', ...
	      'Menubar', 'none', ...
	      'NumberTitle', 'off', ...
	      'Visible', 'off');
  image(X);
  axis image;
  ax = findobj(f, 'type', 'axes');
  set(ax, 'Units', get(H,'PaperUnits'), ...
	  'Position', [0 0 width height], ...
	  'Visible', 'off');
  set(ax, 'Units', 'pixels');
  axesPos = get(ax,'Position');
  figPos = get(f,'Position');
  rootSize = get(0,'ScreenSize');
  figPos(3:4) = axesPos(3:4);
  if figPos(1) + figPos(3) > rootSize(3)
    figPos(1) = rootSize(3) - figPos(3) - 50;
  end
  if figPos(2) + figPos(4) > rootSize(4)
    figPos(2) = rootSize(4) - figPos(4) - 50;
  end
  set(f, 'Position',figPos, ...
	 'Visible', 'on');
end

%
%  Local Functions
%

function outData = LocalPushOldData(inData, objs, prop, values)
outData.objs = {inData.objs{:}, objs};
outData.prop = {inData.prop{:}, prop};
outData.values = {inData.values{:}, values};

function cellArray = LocalGetAsCell(fig,prop);
cellArray = get(fig,prop);
if (~isempty(cellArray)) & (~iscell(cellArray))
  cellArray = {cellArray};
end

function newArray = LocalScale(inArray, scale, minValue)
n = length(inArray);
newArray = cell(n,1);
for k=1:n
  newArray{k} = max(minValue,scale*inArray{k}(1));
end

function newArray = LocalMapToGray(inArray);
n = length(inArray);
newArray = cell(n,1);
for k=1:n
  color = inArray{k};
  if (~isempty(color))
    if ischar(color)
      switch color(1)
       case 'y'
	color = [1 1 0];
       case 'm'
	color = [1 0 1];
       case 'c'
	color = [0 1 1];
       case 'r'
	color = [1 0 0];
       case 'g'
	color = [0 1 0];
       case 'b'
	color = [0 0 1];
       case 'w'
	color = [1 1 1];
       case 'k'
	color = [0 0 0];
       otherwise
	newArray{k} = color;
      end
    end
    if ~ischar(color)
      color = 0.30*color(1) + 0.59*color(2) + 0.11*color(3);
    end
  end
  if isempty(color) | ischar(color)
    newArray{k} = color;
  else
    newArray{k} = [color color color];
  end
end

function newArray = LocalMapCData(inArray);
n = length(inArray);
newArray = cell(n,1);
for k=1:n
  color = inArray{k};
  if (ndims(color) == 3) & isa(color,'double')
    gray = 0.30*color(:,:,1) + 0.59*color(:,:,2) + 0.11*color(:,:,3);
    color(:,:,1) = gray;
    color(:,:,2) = gray;
    color(:,:,3) = gray;
  end
  newArray{k} = color;
end

function outData = LocalUpdateColors(inArray, prop, inData)
value = LocalGetAsCell(inArray,prop);
outData.objs = {inData.objs{:}, inArray};
outData.prop = {inData.prop{:}, {prop}};
outData.values = {inData.values{:}, value};
if (~isempty(value))
  if strcmp(prop,'CData') 
    value = LocalMapCData(value);
  else
    value = LocalMapToGray(value);
  end
  set(inArray,{prop},value);
end

function bool = LocalIsPositiveScalar(value)
bool = isnumeric(value) & ...
       prod(size(value)) == 1 & ...
       value > 0;

function value = LocalToNum(value)
if ischar(value)
  value = str2num(value);
end


==> Figures/tightfig.m <==
function hfig = tightfig(hfig)
% tightfig: Alters a figure so that it has the minimum size necessary to
% enclose all axes in the figure without excess space around them.
% 
% Note that tightfig will expand the figure to completely encompass all
% axes if necessary. If any 3D axes are present which have been zoomed,
% tightfig will produce an error, as these cannot easily be dealt with.
% 
% hfig - handle to figure, if not supplied, the current figure will be used
% instead.

    if nargin == 0
        hfig = gcf;
    end

    % There can be an issue with tightfig when the user has been modifying
    % the contnts manually, the code below is an attempt to resolve this,
    % but it has not yet been satisfactorily fixed
%     origwindowstyle = get(hfig, 'WindowStyle');
    set(hfig, 'WindowStyle', 'normal');
    
    % 1 point is 0.3528 mm for future use

    % get all the axes handles note this will also fetch legends and
    % colorbars as well
    hax = findall(hfig, 'type', 'axes');
    
    % get the original axes units, so we can change and reset these again
    % later
    origaxunits = get(hax, 'Units');
    
    % change the axes units to cm
    set(hax, 'Units', 'centimeters');
    
    % get various position parameters of the axes
    if numel(hax) > 1
%         fsize = cell2mat(get(hax, 'FontSize'));
        ti = cell2mat(get(hax,'TightInset'));
        pos = cell2mat(get(hax, 'Position'));
    else
%         fsize = get(hax, 'FontSize');
        ti = get(hax,'TightInset');
        pos = get(hax, 'Position');
    end
    
    % ensure very tiny border so outer box always appears
    ti(ti < 0.1) = 0.15;
    
    % we will check if any 3d axes are zoomed, to do this we will check if
    % they are not being viewed in any of the 2d directions
    views2d = [0,90; 0,0; 90,0];
    
    for i = 1:numel(hax)
        
        set(hax(i), 'LooseInset', ti(i,:));
%         set(hax(i), 'LooseInset', [0,0,0,0]);
        
        % get the current viewing angle of the axes
        [az,el] = view(hax(i));
        
        % determine if the axes are zoomed
        iszoomed = strcmp(get(hax(i), 'CameraViewAngleMode'), 'manual');
        
        % test if we are viewing in 2d mode or a 3d view
        is2d = all(bsxfun(@eq, [az,el], views2d), 2);
               
        if iszoomed && ~any(is2d)
           error('TIGHTFIG:haszoomed3d', 'Cannot make figures containing zoomed 3D axes tight.') 
        end
        
    end
    
    % we will move all the axes down and to the left by the amount
    % necessary to just show the bottom and leftmost axes and labels etc.
    moveleft = min(pos(:,1) - ti(:,1));
    
    movedown = min(pos(:,2) - ti(:,2));
    
    % we will also alter the height and width of the figure to just
    % encompass the topmost and rightmost axes and lables
    figwidth = max(pos(:,1) + pos(:,3) + ti(:,3) - moveleft);
    
    figheight = max(pos(:,2) + pos(:,4) + ti(:,4) - movedown);
    
    % move all the axes
    for i = 1:numel(hax)
        
        set(hax(i), 'Position', [pos(i,1:2) - [moveleft,movedown], pos(i,3:4)]);
        
    end
    
    origfigunits = get(hfig, 'Units');
    
    set(hfig, 'Units', 'centimeters');
    
    % change the size of the figure
    figpos = get(hfig, 'Position');
    
    set(hfig, 'Position', [figpos(1), figpos(2), figwidth, figheight]);
    
    % change the size of the paper
    set(hfig, 'PaperUnits','centimeters');
    set(hfig, 'PaperSize', [figwidth, figheight]);
    set(hfig, 'PaperPositionMode', 'manual');
    set(hfig, 'PaperPosition',[0 0 figwidth figheight]);    
    
    % reset to original units for axes and figure 
    if ~iscell(origaxunits)
        origaxunits = {origaxunits};
    end

    for i = 1:numel(hax)
        set(hax(i), 'Units', origaxunits{i});
    end

    set(hfig, 'Units', origfigunits);
    
%      set(hfig, 'WindowStyle', origwindowstyle);
     
end
